Kronecker-factored Approximate Curvature (KFAC) From Scratch

Kronecker-factored approximate curvature (KFAC) is arguably one of the most prominent curvature approximations in deep learning. Its applications range from optimization to Bayesian deep learning, training data attribution with influence functions, and model compression or merging. While the intuition behind KFAC is easy to understand, its implementation is tedious: It comes in many flavours, has common pitfalls when translating the math to code, and is challenging to test, which complicates ensuring a properly functioning implementation. Some of the authors themselves have dealt with these challenges and experienced the discomfort of not being able to fully test their code. Thanks to recent advances in understanding KFAC, we are now able to provide test cases and a recipe for a reliable KFAC implementation. This tutorial is meant as a ground-up introduction to KFAC. In contrast to the existing work, our focus lies on providing both math and code side-by-side and providing test cases based on the latest insights into KFAC that are scattered throughout the literature. We hope this tutorial provides a contemporary view of KFAC that allows beginners to gain a deeper understanding of this curvature approximation while lowering the barrier to its implementation, extension, and usage in practice.

==> kfs/basics/emp_fisher_product.py <==
"""Empirical-Fisher-vector multiplication."""

from typing import Tuple, Union

from torch import Tensor, zeros_like
from torch.autograd import grad
from torch.nn import CrossEntropyLoss, Module, MSELoss

from kfs.basics.reduction_factors import (
    CrossEntropyLoss_criterion,
    MSELoss_criterion,
    get_reduction_factor,
)


def empfishervp(
    model: Module,
    loss_func: Union[MSELoss, CrossEntropyLoss],
    inputs: Tensor,
    labels: Tensor,
    params: Union[Tensor, Tuple[Tensor, Tensor]],
    v: Tensor,
    retain_graph: bool = False,
) -> Tensor:
    r"""Multiply v with the empirical Fisher of model.

    The Empirical Fisher is an approximation of the
    Fisher Information Matrix of model w.r.t. loss_func
    where the ground-truth labels are used instead of
    the model's predictions.

    See $\text{\Cref{sec:emp_fisher}}$.

    Args:
        model: The model whose empirical Fisher is needed.
        loss_func: The (scaled) negative log-likelihood
            function.
        inputs: The inputs over which the empirical Fisher
            is calculated.
        labels: The labels over which the empirical Fisher
            is calculated.
        params: The parameters of model w.r.t. which
            we are calculating the Fisher.
        v: The vector that is multiplied with the empirical
            Fisher. Has same shape as params.
        retain_graph: Optional argument to retain the
            computation graph. Defaults to False.

    Returns:
        The product of the empirical Fisher
        with v. Has same shape as params if params is a
        Tensor, and params[0] if params is a tuple.
    """
    params = (
        (params, params)
        if isinstance(params, Tensor)
        else params
    )

    result = zeros_like(params[0])

    c_func = {
        MSELoss: MSELoss_criterion,
        CrossEntropyLoss: CrossEntropyLoss_criterion,
    }[type(loss_func)]

    reduction_factor = get_reduction_factor(
        loss_func, labels
    )

    for x, y in zip(inputs, labels):
        pred_n = model(x)

        c_n = c_func(pred_n, y)

        g_n1, g_n2 = grad(
            c_n, params, retain_graph=retain_graph
        )
        g_n1, g_n2 = g_n1.detach(), g_n2.detach()

        result.add_(g_n1 * (g_n2 * v).sum())

    result.mul_(reduction_factor)

    return result


==> kfs/basics/emp_fishers.py <==
"""Empirical Fisher tensor and matrices."""

from typing import Tuple, Union

from torch import (
    Tensor,
    arange,
    unravel_index,
    zeros,
    zeros_like,
)
from torch.nn import CrossEntropyLoss, Module, MSELoss

from kfs.basics.emp_fisher_product import empfishervp
from kfs.basics.flattening import cvec, rvec


def empfisher(
    model: Module,
    loss_func: Union[MSELoss, CrossEntropyLoss],
    inputs: Tensor,
    labels: Tensor,
    params: Union[Tensor, Tuple[Tensor, Tensor]],
) -> Tensor:
    r"""Compute the model's empirical Fisher.

    The empirical Fisher is an approximation of the
    Fisher Information Matrix of model w.r.t. loss_func
    where the ground-truth labels are used instead of
    the model's predictions.

    See $\text{\Cref{def:emp_fisher}}$.

    Args:
        model: The model whose empirical Fisher is needed.
        loss_func: The (scaled) negative log-likelihood
            function.
        inputs: The inputs over which the empirical Fisher
            is calculated.
        labels: The labels over which the empirical Fisher
            is calculated.
        params: The parameters of model w.r.t. which
            we are calculating the Fisher.

    Returns:
        The empirical Fisher. Has shape
        params.shape + params.shape if
        params is a Tensor, and
        params[0].shape + params[1].shape if
        params is a tuple.
    """
    params1, params2 = (
        (params, params)
        if isinstance(params, Tensor)
        else params
    )
    (dtype,) = {params1.dtype, params2.dtype}
    (device,) = {params1.device, params2.device}
    F = zeros(
        params1.shape + params2.shape,
        dtype=dtype,
        device=device,
    )

    for d in arange(params1.numel()):
        d_unraveled = unravel_index(d, params1.shape)
        one_hot_d = zeros_like(params1)
        one_hot_d[d_unraveled] = 1.0
        F[d_unraveled] = empfishervp(
            model,
            loss_func,
            inputs,
            labels,
            (params2, params1),
            one_hot_d,
            retain_graph=True,
        )
        # empfishervp is defined in
        # $\text{\Cref{basics/emp_fisher_product}}$

    return F


def vec_empfisher(
    model: Module,
    loss_func: Module,
    inputs: Tensor,
    labels: Tensor,
    params: Union[Tensor, Tuple[Tensor, Tensor]],
    vec: str,
) -> Tensor:
    r"""Compute the vectorized empirical Fisher matrix.

    Args:
        model: The model whose empirical Fisher is needed.
        loss_func: The (scaled) negative log-likelihood
            function.
        inputs: The inputs over which the empirical Fisher
            is calculated.
        labels: The labels over which the empirical Fisher
            is calculated.
        params: The parameters of model w.r.t. which
            we are calculating the empirical Fisher.
        vec: Name of the flattening scheme. Must be
            either 'rvec' or 'cvec'.

    Returns:
        The rvec- or cvec-Empirical-Fisher matrix of model
        w.r.t. loss_func.
        Has shape (params.numel(), params.numel()) if
        params is a Tensor, and
        (params[0].numel(), params[1].numel()) if
        params is a tuple.
    """
    vec = {"cvec": cvec, "rvec": rvec}[vec]
    F = empfisher(
        model,
        loss_func,
        inputs,
        labels,
        params,
    )
    # flatten row indices
    row_ndim = (
        params.ndim
        if isinstance(params, Tensor)
        else params[0].ndim
    )
    F = vec(F, end_dim=row_ndim - 1)
    # flatten column indices
    return vec(F, start_dim=1)


==> kfs/basics/flattening.py <==
"""Flattening functions."""

from einops import rearrange
from torch import Tensor, allclose


def rvec(
    t: Tensor, start_dim: int = 0, end_dim: int = -1
) -> Tensor:
    r"""Flatten a tensor in last-varies-fastest fashion.

    See $\text{\Cref{def:rvec}}$.
    For a matrix, this corresponds to row-stacking.
    This is the common flattening scheme in code.

    Args:
        t: A tensor.
        start_dim: At which dimension to start flattening.
            Default is 0.
        end_dim: The last dimension to flatten. Default is -1.

    Returns:
        The flattened tensor.
    """
    return t.flatten(start_dim=start_dim, end_dim=end_dim)


def cvec(
    t: Tensor, start_dim: int = 0, end_dim: int = -1
) -> Tensor:
    r"""Flatten a tensor in first-varies-fastest fashion.

    See $\text{\Cref{def:cvec}}$.
    For a matrix, this corresponds to column-stacking.
    This is the common flattening scheme in literature.

    Args:
        t: A tensor.
        start_dim: At which dimension to start flattening.
            Default is 0.
        end_dim: The last dimension to flatten. Default is -1.

    Returns:
        The flattened tensor.
    """
    end_dim = end_dim if end_dim >= 0 else end_dim + t.ndim
    # flip index order, then flatten last-varies-fastest
    before = [f"s{i}" for i in range(start_dim)]
    active = [
        f"a{i}" for i in range(start_dim, end_dim + 1)
    ]
    after = [f"s{i}" for i in range(end_dim + 1, t.ndim)]
    flipped = active[::-1]

    # build equation, e.g. "s0 a0 a1 s2 -> s0 a1 a0 s2"
    in_equation = " ".join(before + active + after)
    out_equation = " ".join(before + flipped + after)
    equation = f"{in_equation} -> {out_equation}"

    return rvec(
        rearrange(t, equation),
        start_dim=start_dim,
        end_dim=end_dim,
    )


if __name__ == "__main__":
    # verify $\text{\Cref{ex:flattening}}$
    A = Tensor(
        [
            [1, 2],
            [3, 4],
        ]
    )
    assert allclose(rvec(A), Tensor([1, 2, 3, 4]))
    assert allclose(cvec(A), Tensor([1, 3, 2, 4]))


==> kfs/basics/forward_pass.py <==
"""Forward pass helpers that simplify computing KFAC."""

from collections import OrderedDict
from functools import partial
from typing import Dict, List, Set, Tuple

from torch import Tensor, allclose, manual_seed, rand
from torch.nn import Linear, Module, ReLU, Sequential
from torch.utils.hooks import RemovableHandle


def output_and_intermediates(
    model: Module, x: Tensor, names: Set[str]
) -> Dict[str, Tensor]:
    """Feed data through the net, store specified in/outputs.

    Args:
        x: The input to the first layer.
        model: The model whose in/outputs are stored.
        names: Names of layers whose in/outputs are stored.

    Returns:
        A dictionary with the stored in/outputs. Each key is
        the layer name prefixed by either 'in' or 'out'.
    """
    intermediates = {}

    # install hooks on modules whose in/outputs are stored
    handles: List[RemovableHandle] = []

    for name in names:
        hook = partial(
            store_io, name=name, destination=intermediates
        )
        layer = model.get_submodule(name)
        handles.append(layer.register_forward_hook(hook))

    output = model(x)

    # remove hooks
    for handle in handles:
        handle.remove()

    return output, intermediates


def store_io(
    module: Module,
    inputs: Tuple[Tensor],
    output: Tensor,
    name: str,
    destination: Dict[str, Tensor],
):
    """Store the in/output of a module in a dictionary.

    This function can be partially evaluated and then used
    as forward hook.

    Args:
        module: The layer whose in/output is stored.
        inputs: The inputs to the layer.
        output: The output of the layer.
        name: The name under which in/outputs are stored.
            Inputs/Outputs are suffixed with '_in/_out'.
        destination: Dictionary where in/outputs are stored.
    """
    destination[f"{name}_in"] = inputs[0]
    destination[f"{name}_out"] = output


if __name__ == "__main__":
    # Demonstrate functionality of `output_and_intermediates`
    manual_seed(0)  # make deterministic
    batch_size, D_in, D_hidden, D_out = 10, 5, 4, 3
    x = rand(batch_size, D_in)

    # layers of the sequential net
    f1 = Linear(D_in, D_hidden)
    f2 = ReLU()
    f3 = Linear(D_hidden, D_out)

    # forward pass and store ReLU layer inputs/outputs
    layers = OrderedDict({"f1": f1, "f2": f2, "f3": f3})
    net = Sequential(layers)
    f, intermediates = output_and_intermediates(
        net, x, {"f2"}
    )

    # compare with manual forward pass
    assert allclose(f, f3(f2(f1(x))))
    assert allclose(intermediates["f2_in"], f1(x))
    assert allclose(intermediates["f2_out"], f2(f1(x)))


==> kfs/basics/ggn_product.py <==
"""GGN-vector multiplication."""

from typing import Tuple, Union

from torch import Tensor

from kfs.basics.hessian_product import hvp
from kfs.basics.jacobian_products import jvp, vjp


def ggnvp(
    f: Tensor,
    x: Union[Tensor, Tuple[Tensor, Tensor]],
    h: Tensor,
    v: Tensor,
    retain_graph: bool = False,
) -> Tensor:
    r"""Multiply v with the GGN of f linearized at h w.r.t. x.

    The GGN corresponds to the Hessian of a function that
    uses a linearization at linearize w.r.t. x.

    See $\text{\Cref{def:ggnvp}}$.

    Args:
        f: The function whose GGN is multiplied with.
        x: The input of the function. If x is a tuple, the
            mixed GGN is multiplied onto v.
        h: The output of the sub-function at which
            the dependency on x is linearized.
        v: The vector that is multiplied with the GGN.
            Has same shape as x (or x[1] if it is a tuple).
        retain_graph: Whether to retain the computation graph
            of f for future differentiation. Default: False.

    Returns:
        The product of the GGN of f w.r.t. x with v.
        Has same shape as v and x. If x was a tuple, has the
        same shape as x[1].
    """
    x1, x2 = (x, x) if isinstance(x, Tensor) else x
    Jv = jvp(h, x2, v, retain_graph=retain_graph)
    HJ_v = hvp(f, h, Jv, retain_graph=retain_graph)
    JTHJ_v = vjp(h, x1, HJ_v, retain_graph=retain_graph)
    return JTHJ_v


==> kfs/basics/ggn_rosenbrock.py <==
"""Compute the Rosenbrock function's GGN."""

from functools import partial
from math import sqrt
from typing import Tuple, Union

from torch import Tensor, allclose, cat, manual_seed, rand

from kfs.basics.ggns import ggn
from kfs.basics.hessians import hess
from kfs.basics.linearization import linearize


def rosenbrock_first(x: Tensor, alpha: float):
    """The first sub-function of the Rosenbrock function.

    Args:
        x: A two-dimensional vector.
        alpha: The Rosenbrock function'ss parameter.

    Returns:
        A two-dimensional vector containing the evaluation.
    """
    assert x.ndim == 1 and x.numel() == 2
    g0, g1 = 1 - x[[0]], sqrt(alpha) * (
        x[[1]] - x[[0]] ** 2
    )
    return cat([g0, g1])


def rosenbrock_last(g: Tensor) -> Tensor:
    """The last sub-function of the Rosenbrock function.

    Args:
        g: A two-dimensional vector containing the evaluation
            of the first sub-function.

    Returns:
        The evaluation of the last sub-function (a scalar).
    """
    assert g.ndim == 1 and g.numel() == 2
    return (g**2).sum()


def rosenbrock(
    x: Tensor, alpha: float, return_first: bool = False
) -> Union[Tensor, Tuple[Tensor, Tensor]]:
    """Evaluate the Rosenbrock function.

    Args:
        x: A two-dimensional vector.
        alpha: The Rosenbrock function's parameter.
        return_first: Whether to return the evaluation of the
            first sub-function as well. Defaults to False.

    Returns:
        The evaluation of the Rosenbrock function.
        If return_first is True, a tuple containing the
        evaluation of the last sub-function and the first
        sub-function is returned.
    """
    assert x.ndim == 1 and x.numel() == 2
    first = rosenbrock_first(x, alpha)
    last = rosenbrock_last(first)
    return last, first if return_first else last


def rosenbrock_partially_linearized(
    x: Tensor, x_prime: Tensor, alpha: float
) -> Tensor:
    """Evaluate the partially linearized Rosenbrock function.

    Args:
        x: A two-dimensional vector.
        x_prime: Point at which to linearize the first
            composite.
        alpha: The Rosenbrock function's parameter.

    Returns:
        The evaluation of the linearized Rosenbrock function.
    """
    assert x_prime.ndim == 1 and x_prime.numel() == 2
    rosenbrock_first_linearized = linearize(
        partial(rosenbrock_first, alpha=alpha), x_prime
    )
    g_linearized = rosenbrock_first_linearized(x)
    return rosenbrock_last(g_linearized)


if __name__ == "__main__":
    manual_seed(0)
    x = rand(2, requires_grad=True)
    alpha = 1.0

    value, lin = rosenbrock(x, alpha, return_first=True)

    # compute Hessian
    H = hess(value, x)

    H_manual = 2 * Tensor(
        [
            [
                1
                + 6 * alpha * x[0] ** 2
                - 2 * alpha * x[1],
                -2 * alpha * x[0],
            ],
            [-2 * alpha * x[0], alpha],
        ]
    )
    assert allclose(H, H_manual)

    # compute GGN
    G = ggn(value, x, lin)

    G_manual = 2 * Tensor(
        [
            [
                1 + 4 * alpha * x[0] ** 2,
                -2 * alpha * x[0],
            ],
            [-2 * alpha * x[0], alpha],
        ]
    )
    assert allclose(G, G_manual)

    # compute GGN via Hessian of linearized function
    x_prime = x.clone().detach().requires_grad_(True)
    value = rosenbrock_partially_linearized(
        x, x_prime, alpha
    )
    H_lin = hess(value, x)
    assert allclose(H_lin, G_manual)


==> kfs/basics/ggns.py <==
"""Generalized Gauss-Newton tensor and matrices."""

from typing import Tuple, Union

from torch import (
    Tensor,
    arange,
    unravel_index,
    zeros,
    zeros_like,
)

from kfs.basics.flattening import cvec, rvec
from kfs.basics.ggn_product import ggnvp


def ggn(
    f: Tensor,
    x: Union[Tensor, Tuple[Tensor, Tensor]],
    h: Tensor,
) -> Tensor:
    r"""Compute the GGN of f linearized at h w.r.t. x .

    See $\text{\Cref{def:general_ggn}}$.

    Args:
        f: The function whose GGN is multiplied with.
        x: The input of the function. If x is a tuple, the
            mixed GGN is computed.
        h: The output of the sub-function at which
            the dependency on x is linearized.

    Returns:
        The GGN tensor of f linearized at h w.r.t. x.
        Has shape x.shape + x.shape. If x was a tuple,
        returns the mixed GGN of shape
        (*x[0].shape, *x[1].shape).
    """
    x1, x2 = (x, x) if isinstance(x, Tensor) else x
    (dtype,) = {x1.dtype, x2.dtype}
    G = zeros(x1.shape + x2.shape, dtype=dtype)

    for d in arange(x1.numel()):
        d_unraveled = unravel_index(d, x1.shape)
        one_hot_d = zeros_like(x1)
        one_hot_d[d_unraveled] = 1.0
        G[d_unraveled] = ggnvp(
            f, (x2, x1), h, one_hot_d, retain_graph=True
        )
        # ggnvp is defined in
        # $\text{\Cref{basics/ggn_product}}$

    return G


def vec_ggn(
    f: Tensor,
    x: Union[Tensor, Tuple[Tensor, Tensor]],
    h: Tensor,
    vec: str,
) -> Tensor:
    r"""Compute the GGN matrix of f linearized at h w.r.t. x.

    See $\text{\Cref{def:general_ggn}}$.

    Args:
        f: The function whose GGN is multiplied with.
        x: The input of the function. If x is a tuple, the
            mixed GGN is computed.
        h: The output of the sub-function at which
            the dependency on x is linearized.
        vec: Name of the flattening scheme.
            Must be either 'rvec' or 'cvec'.

    Returns:
        The rvec- or cvec-GGN matrix of f linearized at h
        w.r.t. x. Has shape (x.numel(), x.numel()).
        If x was a tuple, returns the mixed GGN of shape
        (x[0].numel(), x[1].numel()).
    """
    vec = {"cvec": cvec, "rvec": rvec}[vec]
    G = ggn(f, x, h)
    # flatten row indices
    row_ndim = (
        x.ndim if isinstance(x, Tensor) else x[0].ndim
    )
    G = vec(G, end_dim=row_ndim - 1)
    # flatten column indices
    return vec(G, start_dim=1)


==> kfs/basics/ggns_linear_regression.py <==
"""Compute the GGN of linear regression."""

from einops import einsum
from torch import allclose, eye, kron, manual_seed, rand
from torch.nn import Linear, MSELoss

from kfs.basics.ggns import vec_ggn

if __name__ == "__main__":
    manual_seed(0)  # make deterministic

    # set up model, data, and cost function
    D_in, D_out = 5, 3
    N = 10
    X = rand(N, D_in)
    y = rand(N, D_out)
    model = Linear(D_in, D_out, bias=False)
    loss_func = MSELoss(reduction="sum")

    # set up the computation graph
    f = model(X)
    W = model.weight
    loss = loss_func(f, y)

    # sum the input outer products
    xxT = einsum(X, X, "n d_in1, n d_in2 -> d_in1 d_in2")

    # cvec-GGN computation and comparison
    G_cvec = vec_ggn(loss, W, f, "cvec")
    G_cvec_manual = kron(xxT, 2 * eye(D_out))
    assert allclose(G_cvec, G_cvec_manual)

    # rvec-GGN computation and comparison
    G_rvec = vec_ggn(loss, W, f, "rvec")
    G_rvec_manual = kron(2 * eye(D_out), xxT)
    assert allclose(G_rvec, G_rvec_manual)


==> kfs/basics/hessian_ce_loss.py <==
"""Hessian of softmax cross-entropy loss."""

from torch import (
    allclose,
    manual_seed,
    outer,
    rand,
    randint,
)
from torch.nn import CrossEntropyLoss

from kfs.basics.hessians import hess, vec_hess

if __name__ == "__main__":
    manual_seed(0)

    C = 3  # generate random input data
    x = rand(C, requires_grad=True)
    y = randint(0, C, ())
    loss = CrossEntropyLoss()(x, y)

    p = x.softmax(0)  # manual computation
    H_manual = p.diag() - outer(p, p)

    H = hess(loss, x)  # autodiff computation
    H_cvec = vec_hess(loss, x, vec="cvec")
    H_rvec = vec_hess(loss, x, vec="rvec")

    assert allclose(H, H_manual)  # comparison
    assert allclose(H_cvec, H_manual)
    assert allclose(H_rvec, H_manual)


==> kfs/basics/hessian_factorizations.py <==
"""Symmetric factorization of criterion function Hessians."""

from einops import einsum
from torch import (
    Tensor,
    allclose,
    arange,
    manual_seed,
    outer,
    rand,
    randint,
    unravel_index,
    zeros,
)

from kfs.basics.hessians import hess
from kfs.basics.reduction_factors import (
    CrossEntropyLoss_criterion,
    MSELoss_criterion,
)


def symmetric_factorization_MSELoss(
    prediction: Tensor, target: Tensor
) -> Tensor:
    r"""Compute symmetric factorization of MSELoss Hessian.

    Implements $\mathrm{S}$ from
    $\text{\Cref{ex:mseloss_hessian_factorization}}$
    in tensor convention.

    Args:
        prediction: A single model prediction.
        target: A single label.

    Returns:
        The symmetric loss Hessian factorization.
        Has shape `(*prediction.shape, *prediction.shape)`.
    """
    dims_F = prediction.shape

    S = zeros(
        *dims_F,
        *dims_F,
        device=prediction.device,
        dtype=prediction.dtype,
    )
    for d_raveled in arange(dims_F.numel()):
        d = unravel_index(d_raveled, dims_F)
        S[d][d] = 1.0

    return S


def symmetric_factorization_CrossEntropyLoss(
    prediction: Tensor, target: Tensor
) -> Tensor:
    r"""Compute symmetric factorization of CELoss Hessian.

    Implements $\mathrm{S}$ from
    $\text{\Cref{ex:crossentropyloss_hessian_factorization}}$
    in tensor convention.

    Args:
        prediction: A single model prediction (logits).
        target: A single label.

    Returns:
        The symmetric loss Hessian factorization.
        Has shape `(*prediction.shape, *prediction.shape)`.
    """
    num_classes = prediction.shape[0]
    dims_Y = prediction.shape[1:]

    # NOTE To simplify indexing, we move the class dimensions
    # to the end & later move them to their correct position
    p = prediction.softmax(0).movedim(0, -1)
    p_sqrt = p.sqrt()
    S = zeros(
        *dims_Y,
        *dims_Y,
        num_classes,
        num_classes,
        device=prediction.device,
        dtype=prediction.dtype,
    )

    for d_raveled in arange(dims_Y.numel()):
        d = unravel_index(d_raveled, dims_Y)
        S[d][d] = p_sqrt[d].diag() - outer(p[d], p_sqrt[d])

    # move class dimensions to their correct position
    # before: *dims_Y, *dims_Y, num_classes, num_classes
    S = S.movedim(-2, 0).movedim(-1, len(dims_Y) + 1)
    # after: num_classes, *dims_Y, num_classes, *dims_Y

    return S


def tensor_outer(S: Tensor) -> Tensor:
    """Helper to compute the tensor outer product `S S.T`.

    Args:
        S: The symmetric factorization.

    Returns:
        The Hessian. Has same shape as `S`.
    """
    ndim_F = S.ndim // 2  # sum(dims_Y) + num_classes
    d_in = " ".join(f"d_in_{i}" for i in range(ndim_F))
    d_sum = " ".join(f"d_sum_{i}" for i in range(ndim_F))
    d_out = " ".join(f"d_out_{i}" for i in range(ndim_F))
    equation = (
        f"{d_in} {d_sum}, {d_out} {d_sum} -> {d_in} {d_out}"
    )
    return einsum(S, S, equation)


if __name__ == "__main__":
    manual_seed(0)
    dims_Y = (2, 3, 4)

    # regression
    dims_F = dims_Y
    f = rand(*dims_F, requires_grad=True)
    y = rand(*dims_F)

    S = symmetric_factorization_MSELoss(f, y)
    assert S.shape == (*dims_F, *dims_F)
    S_ST = tensor_outer(S)
    # compare with autodiff Hessian
    H = hess(MSELoss_criterion(f, y), f)
    assert allclose(H, S_ST)

    # classification
    num_classes = 5
    dims_F = (num_classes, *dims_Y)
    f = rand(*dims_F, requires_grad=True)
    y = randint(low=0, high=num_classes, size=dims_Y)

    S = symmetric_factorization_CrossEntropyLoss(f, y)
    assert S.shape == (*dims_F, *dims_F)
    S_ST = tensor_outer(S)
    # compare with autodiff Hessian
    H = hess(CrossEntropyLoss_criterion(f, y), f)
    assert allclose(H, S_ST)


==> kfs/basics/hessian_mse_loss.py <==
"""Hessian of mean-squared error."""

from torch import (
    allclose,
    eye,
    manual_seed,
    rand,
    rand_like,
)
from torch.nn import MSELoss

from kfs.basics.hessians import hess, vec_hess

if __name__ == "__main__":
    manual_seed(0)

    C = 3  # create random input data
    x = rand(C, requires_grad=True)
    y = rand_like(x)
    loss = MSELoss(reduction="sum")(x, y)

    H_manual = 2 * eye(C)
    H = hess(loss, x)
    H_cvec = vec_hess(loss, x, vec="cvec")
    H_rvec = vec_hess(loss, x, vec="rvec")

    assert allclose(H, H_manual)
    assert allclose(H_cvec, H_manual)
    assert allclose(H_rvec, H_manual)


==> kfs/basics/hessian_product.py <==
"""Hessian multiplication routine (Pearlmutter trick)."""

from typing import Tuple, Union

from torch import Tensor
from torch.autograd import grad


def hvp(
    f: Tensor,
    x: Union[Tensor, Tuple[Tensor, Tensor]],
    v: Tensor,
    retain_graph: bool = False,
    detach: bool = True,
) -> Tensor:
    r"""Multiply v with the Hessian of f w.r.t. x.

    See $\text{\Cref{def:hvp}}$.

    Args:
        f: The function whose Hessian is multiplied with.
        x: The variable w.r.t. which the Hessian is taken.
            If x is a tuple, multiplication with the mixed
            Hessian ($\text{\Cref{sec:basics_dl_hessian}}$)
            is computed.
        v: The vector to be multiplied with the Hessian.
            Must have the same shape as x (or x[1] if x is
            a tuple).
        retain_graph: Whether to retain the graph which will
            allow future differentiations of f.
            Default: False.
        detach: Whether to detach the result from the graph.
            Default: True.

    Returns:
        The Hessian-vector product (H_x f) @ v of same shape
        as v. If x was a tuple, the result the shape of x[0].
    """
    x1, x2 = (x, x) if isinstance(x, Tensor) else x
    assert f.numel() == 1  # f must be a scalar-valued
    (grad_f,) = grad(f, x2, create_graph=True)
    v_dot_grad_f = (v * grad_f).sum()
    (result,) = grad(
        v_dot_grad_f, x1, retain_graph=retain_graph
    )
    return result.detach() if detach else result


==> kfs/basics/hessians.py <==
"""Implementation of Hessian tensors and matrices."""

from typing import Tuple, Union

from torch import (
    Tensor,
    arange,
    unravel_index,
    zeros,
    zeros_like,
)

from kfs.basics.flattening import cvec, rvec
from kfs.basics.hessian_product import hvp


def hess(
    f: Tensor, x: Union[Tensor, Tuple[Tensor, Tensor]]
) -> Tensor:
    r"""Compute Hessian tensor of a tensor-to-scalar function.

    See $\text{\Cref{def:general_hessian}}$.

    Args:
        f: The function whose Hessian is computed.
        x: The variable w.r.t. which the Hessian is taken.
            If x is a tuple, the mixed Hessian is computed
            (see $\text{\Cref{sec:basics_dl_hessian}}$).

    Returns:
        The Hessian tensor of f w.r.t. x with shape
        (*x.shape, *x.shape). If x was a tuple, returns the
        mixed Hessian of shape (*x[0].shape, *x[1].shape).
    """
    x1, x2 = (x, x) if isinstance(x, Tensor) else x
    H = zeros(x1.shape + x2.shape)

    for d in arange(x1.numel()):
        d_unraveled = unravel_index(d, x1.shape)
        one_hot_d = zeros_like(x1)
        one_hot_d[d_unraveled] = 1.0
        H[d_unraveled] = hvp(
            f, (x2, x1), one_hot_d, retain_graph=True
        )

    return H


def vec_hess(
    f: Tensor,
    x: Union[Tensor, Tuple[Tensor, Tensor]],
    vec: str,
) -> Tensor:
    r"""Compute the rvec- or cvec-Hessian of f w.r.t. x.

    See $\text{\Cref{def:cvec_hessian}}$
    and $\text{\Cref{def:rvec_hessian}}$.

    Args:
        f: The function whose rvec/vec-Hessian we compute.
        x: Variable w.r.t. which the rvec- or cvec-Hessian is
            taken. If x is a tuple, the mixed cvec-Hessian is
            computed.
        vec: Name of the flattening scheme.
            Must be either 'rvec' or 'cvec'.

    Returns:
        The rvec- or cvec-Hessian of f w.r.t. x. Has shape
        (x.numel(), x.numel()). If x was a tuple, the
        result has shape (x[0].numel(), x[1].numel()).
    """
    vec = {"cvec": cvec, "rvec": rvec}[vec]
    H = hess(f, x)
    # flatten row indices
    row_ndim = (
        x.ndim if isinstance(x, Tensor) else x[0].ndim
    )
    H = vec(H, end_dim=row_ndim - 1)
    # flatten column indices
    return vec(H, start_dim=1)


==> kfs/basics/jacobian_products.py <==
"""Jacobian multiplication routines."""

from torch import Tensor, zeros_like
from torch.autograd import grad


def vjp(
    f: Tensor,
    x: Tensor,
    v: Tensor,
    retain_graph: bool = False,
    detach=True,
) -> Tensor:
    r"""Multiply the transpose Jacobian of f w.r.t. x onto v.

    See $\text{\Cref{def:vjp}}$.

    Args:
        f: The result tensor of f(x).
        x: Tensor w.r.t. which f is differentiated.
        v: Tensor to be multiplied with the Jacobian.
            Has same shape as f(x).
        retain_graph: If True, keep the computation graph of
            f for future differentiation. Default: False.
        detach: If True, detach the result from the
            computation graph. Default: True.

    Returns:
        Vector-Jacobian product v @ (J_x f).T with shape of x.
    """
    (result,) = grad(
        f, x, grad_outputs=v, retain_graph=retain_graph
    )
    return result.detach() if detach else result


def jvp(
    f: Tensor,
    x: Tensor,
    v: Tensor,
    retain_graph: bool = False,
    detach=True,
) -> Tensor:
    r"""Multiply the Jacobian of f w.r.t. x onto v.

    See $\text{\Cref{def:jvp}}$.

    Args:
        f: The result tensor of f(x).
        x: Tensor w.r.t. which f is differentiated.
        v: Tensor to be multiplied with the Jacobian.
            Has same shape as x.
        retain_graph: If True, keep the computation graph of
            f for future differentiation. Default: False.
        detach: If True, detach the result from the
            computation graph. Default: True.

    Returns:
        Jacobian-Vector product (J_x f) @ v with shape of f.
    """
    u = zeros_like(f, requires_grad=True)
    (ujp,) = grad(f, x, grad_outputs=u, create_graph=True)
    (result,) = grad(
        ujp, u, grad_outputs=v, retain_graph=retain_graph
    )
    return result.detach() if detach else result


==> kfs/basics/jacobians.py <==
"""Jacobian implementations."""

from torch import (
    Tensor,
    arange,
    unravel_index,
    zeros,
    zeros_like,
)

from kfs.basics.flattening import cvec, rvec
from kfs.basics.jacobian_products import vjp


def jac(f: Tensor, x: Tensor) -> Tensor:
    r"""Compute the general Jacobian tensor of f w.r.t. x.

    See $\text{\Cref{def:general_jacobian}}$.

    Args:
        f: The result tensor of f(x).
        x: Tensor w.r.t. which f is differentiated.

    Returns:
        Jacobian tensor of f w.r.t. x. Has shape
        (*f.shape, *x.shape).
    """
    J = zeros(f.shape + x.shape)

    for d in arange(f.numel()):
        d_unraveled = unravel_index(d, f.shape)
        one_hot_d = zeros_like(f)
        one_hot_d[d_unraveled] = 1.0
        J[d_unraveled] = vjp(
            f, x, one_hot_d, retain_graph=True
        )

    return J


def vec_jac(f: Tensor, x: Tensor, vec: str) -> Tensor:
    r"""Compute the cvec- or rvec-Jacobian.

    See $\text{\Cref{def:cvec_jacobian}}$
    and $\text{\Cref{def:rvec_jacobian}}$.

    Args:
        f: The result tensor of f(x).
        x: Tensor w.r.t. which f is differentiated.
        vec: Name of the flattening scheme.
            Must be either 'rvec' or 'cvec'.

    Returns:
        The rvec- or cvec-Jacobian matrix of f w.r.t. x.
        Has shape (f.numel(), x.numel()).
    """
    vec = {"cvec": cvec, "rvec": rvec}[vec]
    J = jac(f, x)
    # flatten row indices
    J = vec(J, end_dim=f.ndim - 1)
    # flatten column indices
    return vec(J, start_dim=1)


==> kfs/basics/jacobians_linear_layer.py <==
"""Output-weight Jacobian of a linear layer."""

from torch import allclose, eye, kron, manual_seed, rand

from kfs.basics.jacobians import vec_jac

if __name__ == "__main__":
    manual_seed(0)  # make deterministic

    # set up combined parameters and augmented input
    D_in, D_out = 3, 2
    W_tilde = rand(D_out, D_in + 1, requires_grad=True)
    x_tilde = rand(D_in + 1)
    x_tilde[-1] = 1.0

    # set up the computation graph
    W, b = W_tilde[:, :-1], W_tilde[:, -1]
    x = x_tilde[:-1]
    z = W @ x + b

    # cvec Jacobian computation & comparison
    J_cvec = vec_jac(z, W_tilde, vec="cvec")
    J_cvec_manual = kron(x_tilde.unsqueeze(0), eye(D_out))
    assert allclose(J_cvec, J_cvec_manual)

    # rvec Jacobian computation & comparison
    J_rvec = vec_jac(z, W_tilde, vec="rvec")
    J_rvec_manual = kron(eye(D_out), x_tilde.unsqueeze(0))
    assert allclose(J_rvec, J_rvec_manual)


==> kfs/basics/label_sampling.py <==
"""Sampling labels from a model's likelihood."""

from typing import Optional

from torch import Generator, Tensor, normal


def draw_label_MSELoss(
    prediction: Tensor,
    generator: Optional[Generator] = None,
) -> Tensor:
    """Sample a label from the likelihood implied by MSELoss.

    Args:
        prediction: The model's prediction for one datum.
        generator: Optional random number generator.

    Returns:
        A sample from the likelihood implied by MSELoss.
        Has same shape as `prediction`.
    """
    return normal(prediction, std=1.0, generator=generator)


def draw_label_CrossEntropyLoss(
    prediction: Tensor,
    generator: Optional[Generator] = None,
) -> Tensor:
    """Sample a label from the likelihood implied be CELoss.

    Args:
        prediction: The model's prediction for one datum.
            Has shape `(num_classes, *dims_Y)`.
        generator: Optional random number generator.

    Returns:
        A sample from the likelihood implied by CELoss.
        Has shape `(*dims_Y)`.
    """
    dim_Y = prediction.shape[1:]
    p = prediction.softmax(dim=0)

    # multinomial takes a matrix whose rows are probabilities
    p = p.unsqueeze(-1) if p.ndim == 1 else p
    p_mat = p.flatten(start_dim=1).T
    y = p_mat.multinomial(
        num_samples=1, replacement=True, generator=generator
    )

    return y.reshape(dim_Y)


==> kfs/basics/linearization.py <==
"""Function linearization."""

from typing import Callable

from einops import einsum
from torch import Tensor, allclose, cos, manual_seed, rand

from kfs.basics.jacobians import jac


def linearize(
    f: Callable[[Tensor], Tensor], x0: Tensor
) -> Callable[[Tensor], Tensor]:
    r"""Linearize a tensor-to-tensor function.

    See $\text{\Cref{def:tensor_linearization}}$.

    Args:
        f: The function to linearize.
        x0: The anchor point of the linearized function.

    Returns:
        The linearized tensor-to-tensor function.
    """
    g0 = f(x0)
    J0 = jac(g0, x0)
    g0, J0 = g0.detach(), J0.detach()
    dims = " ".join([f"d{i}" for i in range(x0.ndim)])
    equation = f"... {dims}, {dims} -> ..."
    return lambda x: g0 + einsum(J0, x - x0, equation)


if __name__ == "__main__":
    manual_seed(0)

    shape = (2, 3, 4)
    x = rand(shape, requires_grad=True)
    x0 = x.clone().detach().requires_grad_(True)

    f = cos
    f_lin = linearize(f, x0)

    assert allclose(f(x), f_lin(x0))
    assert allclose(jac(f(x), x), jac(f_lin(x), x))


==> kfs/basics/mc_fisher_product.py <==
"""MC-approximated Type-I Fisher-vector multiplication."""

from typing import Tuple, Union

from torch import Generator, Tensor, zeros_like
from torch.autograd import grad
from torch.nn import CrossEntropyLoss, Module, MSELoss

from kfs.basics.label_sampling import (
    draw_label_CrossEntropyLoss,
    draw_label_MSELoss,
)
from kfs.basics.reduction_factors import (
    CrossEntropyLoss_criterion,
    MSELoss_criterion,
    get_reduction_factor,
)


def mcfishervp(
    model: Module,
    loss_func: Union[MSELoss, CrossEntropyLoss],
    inputs: Tensor,
    labels: Tensor,
    params: Union[Tensor, Tuple[Tensor, Tensor]],
    v: Tensor,
    mc_samples: int,
    seed: int = 42,
    retain_graph: bool = False,
) -> Tensor:
    r"""Multiply v with the MC Fisher of model.

    The MC (Type-I) Fisher corresponds to a Monte Carlo
    approximation of the Fisher Information Matrix of
    model w.r.t. loss_func using mc_samples samples.

    See $\text{\Cref{sec:fisher}}$.

    Args:
        model: The model whose Fisher is approximated.
        loss_func: The (scaled) negative log-likelihood
            function.
        inputs: The inputs over which the Fisher is
            calculated.
        labels: The labels corresponding to inputs.
        params: The parameters of model w.r.t. which
            we are calculating the Fisher.
        v: The vector that is multiplied with the MC
            Fisher. Has same shape as params.
        mc_samples: The number of MC samples used for
            the approximation.
        seed: Optional seed for reproducibility.
            Default: 42.
        retain_graph: Whether to retain the computation
            graph of f for future differentiation.
            Default: False.

    Returns:
        The product of the Monte Carlo approximated Fisher
        with v. Has same shape as params if params is a
        Tensor, and params[0] if params is a tuple.
    """
    params = (
        (params, params)
        if isinstance(params, Tensor)
        else params
    )

    generator = Generator()
    generator.manual_seed(seed)

    result = zeros_like(params[0])

    c_func = {
        MSELoss: MSELoss_criterion,
        CrossEntropyLoss: CrossEntropyLoss_criterion,
    }[type(loss_func)]
    sample_label_func = {
        MSELoss: draw_label_MSELoss,
        CrossEntropyLoss: draw_label_CrossEntropyLoss,
    }[type(loss_func)]

    reduction_factor = get_reduction_factor(
        loss_func, labels
    )

    for x in inputs.split(1):
        pred_n = model(x)

        for _ in range(mc_samples):
            y_tilde_nm = sample_label_func(
                pred_n, generator
            )
            c_nm = c_func(pred_n, y_tilde_nm)

            g_nm1, g_nm2 = grad(
                c_nm,
                params,
                retain_graph=retain_graph,
            )
            g_nm1, g_nm2 = g_nm1.detach(), g_nm2.detach()

            result.add_(g_nm1 * (g_nm2 * v).sum())

    result.mul_(reduction_factor / mc_samples)

    return result


==> kfs/basics/mc_fishers.py <==
"""MC-approximated Type-I Fisher tensor and matrices."""

from typing import Tuple, Union

from torch import (
    Tensor,
    arange,
    unravel_index,
    zeros,
    zeros_like,
)
from torch.nn import Module

from kfs.basics.flattening import cvec, rvec
from kfs.basics.mc_fisher_product import mcfishervp


def mcfisher(
    model: Module,
    loss_func: Module,
    inputs: Tensor,
    labels: Tensor,
    params: Union[Tensor, Tuple[Tensor, Tensor]],
    mc_samples: int,
    seed: int = 42,
) -> Tensor:
    r"""Compute the MC approximation of model's Fisher.

    The MC (Type-I) Fisher corresponds to a Monte Carlo
    approximation of the Fisher Information Matrix of
    model w.r.t. loss_func using mc_samples samples.

    See $\text{\Cref{def:mc_fisher}}$.

    Args:
        model: The model whose Fisher is approximated.
        loss_func: The (scaled) negative log-likelihood
            function.
        inputs: The inputs over which the Fisher is
            calculated.
        labels: The labels corresponding to inputs.
        params: The parameters of model w.r.t. which
            we are calculating the Fisher.
        mc_samples: The number of MC samples used for
            the approximation.
        seed: Optional seed for reproducibility.

    Returns:
        The Monte Carlo approximated Fisher. Has shape
        params.shape + params.shape if
        params is a Tensor, and
        params[0].shape + params[1].shape if
        params is a tuple.
    """
    params1, params2 = (
        (params, params)
        if isinstance(params, Tensor)
        else params
    )
    (dtype,) = {params1.dtype, params2.dtype}
    (device,) = {params1.device, params2.device}
    F = zeros(
        params1.shape + params2.shape,
        dtype=dtype,
        device=device,
    )

    for d in arange(params1.numel()):
        d_unraveled = unravel_index(d, params1.shape)
        one_hot_d = zeros_like(params1)
        one_hot_d[d_unraveled] = 1.0
        F[d_unraveled] = mcfishervp(
            model,
            loss_func,
            inputs,
            labels,
            (params2, params1),
            one_hot_d,
            mc_samples,
            seed,
            retain_graph=True,
        )
        # mcfishervp is defined in
        # $\text{\Cref{basics/mc_fisher_product}}$

    return F


def vec_mcfisher(
    model: Module,
    loss_func: Module,
    inputs: Tensor,
    labels: Tensor,
    params: Union[Tensor, Tuple[Tensor, Tensor]],
    mc_samples: int,
    vec: str,
    seed: int = 42,
) -> Tensor:
    r"""Compute the vectorized MC Fisher matrix.

    Args:
        model: The model whose Fisher is approximated.
        loss_func: The (scaled) negative log-likelihood
            function.
        inputs: The inputs over which the Fisher is
            calculated.
        labels: The labels corresponding to inputs.
        params: The parameters of model w.r.t. which
            we are calculating the Fisher.
        mc_samples: The number of MC samples used for
            the approximation.
        vec: Name of the flattening scheme. Must be
            either 'rvec' or 'cvec'.
        seed: Optional seed for reproducibility.


    Returns:
        The rvec- or cvec-MC-Fisher matrix of model
        w.r.t. loss_func.
        Has shape (params.numel(), params.numel()) if
        params is a Tensor, and
        (params[0].numel(), params[1].numel()) if
        params is a tuple.
    """
    vec = {"cvec": cvec, "rvec": rvec}[vec]
    F = mcfisher(
        model,
        loss_func,
        inputs,
        labels,
        params,
        mc_samples,
        seed,
    )
    # flatten row indices
    row_ndim = (
        params.ndim
        if isinstance(params, Tensor)
        else params[0].ndim
    )
    F = vec(F, end_dim=row_ndim - 1)
    # flatten column indices
    return vec(F, start_dim=1)


==> kfs/basics/reduction_factors.py <==
"""Determine reduction factors of common loss functions."""

from math import isclose
from typing import Union

from torch import (
    Tensor,
    gather,
    manual_seed,
    rand,
    rand_like,
    randint,
)
from torch.nn import CrossEntropyLoss, MSELoss


def get_reduction_factor(
    loss_func: Union[MSELoss, CrossEntropyLoss],
    labels: Tensor,
) -> float:
    r"""Compute the reduction factor for a PyTorch loss layer.

    Args:
        loss_func: PyTorch loss layer.
        labels: Ground truth targets.

    Returns:
        Reduction factor for the given loss layer and targets
        ($R$ from $\text{\Cref{eq:empirical_risk}}$).

    Raises:
        NotImplementedError: If the loss is unsupported.
    """
    batch_size = labels.shape[0]
    dim_Y = labels.shape[1:].numel()
    reduction = loss_func.reduction

    if isinstance(loss_func, MSELoss):
        return {
            "sum": 2,
            "mean": 2 / (batch_size * dim_Y),
        }[reduction]
    elif isinstance(loss_func, CrossEntropyLoss):
        return {
            "sum": 1,
            "mean": 1 / (batch_size * dim_Y),
        }[reduction]
    else:
        raise NotImplementedError(
            f"Unknown loss: {loss_func}."
        )


def MSELoss_criterion(
    prediction: Tensor, target: Tensor
) -> Tensor:
    r"""Criterion function for PyTorch's square loss.

    Implements $c(\mathbf{f}, \mathbf{y})$ from
    $\text{\Cref{ex:square_loss}}$.

    Args:
        prediction: Prediction for one datum.
        target: Ground truth for one datum.

    Returns:
        The evaluated criterion.
    """
    return 0.5 * ((prediction - target) ** 2).sum()


def CrossEntropyLoss_criterion(
    prediction: Tensor, target: Tensor
) -> Tensor:
    r"""Criterion function for PyTorch's cross-entropy loss.

    Implements $c(\mathbf{f}, \mathbf{y})$ from
    $\text{\Cref{ex:cross_entropy_loss}}$.

    Args:
        prediction: Prediction for one datum.
        target: Ground truth for one datum.

    Returns:
        The evaluated criterion.
    """
    log_softmax = prediction.log_softmax(dim=0)
    log_probs = gather(
        log_softmax, dim=0, index=target.unsqueeze(0)
    )
    return -log_probs.sum()


if __name__ == "__main__":
    manual_seed(0)

    batch_size = 10
    dims_Y = (5, 4, 3)

    # regression (tensor case)
    f = rand(batch_size, *dims_Y)
    y = rand_like(f)

    for reduction in ["sum", "mean"]:
        loss_func = MSELoss(reduction=reduction)
        R_truth = loss_func(f, y) / sum(
            MSELoss_criterion(f_n, y_n)
            for f_n, y_n in zip(f, y)
        )
        R = get_reduction_factor(loss_func, y)
        assert isclose(R, R_truth, rel_tol=1e-6)

    # classification (tensor case)
    num_classes = 6
    f = rand(batch_size, num_classes, *dims_Y)
    y = randint(
        low=0, high=num_classes, size=(batch_size, *dims_Y)
    )

    for reduction in ["sum", "mean"]:
        loss_func = CrossEntropyLoss(reduction=reduction)
        R_truth = loss_func(f, y) / sum(
            CrossEntropyLoss_criterion(f_n, y_n)
            for f_n, y_n in zip(f, y)
        )
        R = get_reduction_factor(loss_func, y)
        assert isclose(R, R_truth, rel_tol=1e-7)


==> kfs/kfac/backpropagated_vectors.py <==
"""Compute vectors for backpropagation in KFAC."""

from math import sqrt
from typing import List

from torch import Tensor, stack
from torch.autograd import grad
from torch.nn import CrossEntropyLoss, Module, MSELoss

from kfs.basics.hessian_factorizations import (
    symmetric_factorization_CrossEntropyLoss,
    symmetric_factorization_MSELoss,
)
from kfs.basics.label_sampling import (
    draw_label_CrossEntropyLoss,
    draw_label_MSELoss,
)
from kfs.basics.reduction_factors import (
    CrossEntropyLoss_criterion,
    MSELoss_criterion,
)


def compute_backpropagated_vectors(
    loss_func: Module,
    fisher_type: str,
    predictions: Tensor,
    labels: Tensor,
) -> List[Tensor]:
    """Compute backpropagated vectors for KFAC's `B` matrix.

    Args:
        loss_func: The loss function.
        fisher_type: The type of Fisher approximation.
            Can be `'type-2'`, `'mc=1'` (with an arbitrary
            number instead of `1`), or `'empirical'`.
        predictions: A batch of model predictions.
        labels: A batch of labels.

    Returns:
        A list of backpropagated vectors. Each vector has
        the same shape as `predictions`.

    Raises:
        ValueError: For invalid values of `fisher_type`.
    """
    if fisher_type == "type-2":
        return backpropagated_vectors_type2(
            loss_func, predictions, labels
        )
    elif fisher_type.startswith("mc="):
        mc_samples = int(fisher_type.replace("mc=", ""))
        return backpropagated_vectors_mc(
            loss_func, predictions, labels, mc_samples
        )
    elif fisher_type == "empirical":
        return backpropagated_vectors_empirical(
            loss_func, predictions, labels
        )
    else:
        raise ValueError(
            f"Unknown Fisher type: {fisher_type}."
        )


def backpropagated_vectors_type2(
    loss_func: Module, predictions: Tensor, labels: Tensor
) -> List[Tensor]:
    """Compute backpropagated vectors for KFAC type-II.

    Args:
        loss_func: The loss function.
        predictions: A batch of model predictions.
        labels: A batch of labels.

    Returns:
        A list of backpropagated vectors. Each vector has
        the same shape as `predictions` and the number of
        vectors is equal `predictions.shape[1:].numel()`,
        i.e. dim(F). Vectors contain columns of the loss
        function's symmetric Hessian decomposition.

    Raises:
        NotImplementedError: For unsupported loss functions.
    """
    if isinstance(loss_func, MSELoss):
        S_func = symmetric_factorization_MSELoss
    elif isinstance(loss_func, CrossEntropyLoss):
        S_func = symmetric_factorization_CrossEntropyLoss
    else:
        raise NotImplementedError(
            f"Unknown loss function: {type(loss_func)}."
        )

    S = []
    for pred_n, y_n in zip(
        predictions.split(1), labels.split(1)
    ):
        pred_n, y_n = pred_n.squeeze(0), y_n.squeeze(0)
        S_n = S_func(pred_n, y_n)
        # flatten the column indices
        S_n = S_n.flatten(start_dim=S_n.ndim // 2)
        # move them to the leading axis
        S_n = S_n.moveaxis(-1, 0)
        S.append(S_n)
    # concatenate over all data points
    S = stack(S, dim=1)
    # convert into list, ith entry contains the ith columns of
    # all symmetric Hessian decompositions
    return [s.squeeze(0) for s in S.split(1)]


def backpropagated_vectors_mc(
    loss_func: Module,
    predictions: Tensor,
    labels: Tensor,
    mc_samples: int,
) -> List[Tensor]:
    """Compute backpropagated vectors for KFAC type-I MC.

    Args:
        loss_func: The loss function.
        predictions: A batch of model predictions.
        labels: A batch of labels.
        mc_samples: The number of Monte Carlo samples.

    Returns:
        A list of backpropagated vectors. Each vector has
        the same shape as `predictions` and the number of
        vectors is equal to `mc_samples`. Vectors contain
        a would-be gradient of the negative log-likelihood
        w.r.t. the model's predictions on a sampled label.

    Raises:
        NotImplementedError: For unsupported loss functions.
    """
    if isinstance(loss_func, MSELoss):
        c_func = MSELoss_criterion
        sample_label_func = draw_label_MSELoss
    elif isinstance(loss_func, CrossEntropyLoss):
        c_func = CrossEntropyLoss_criterion
        sample_label_func = draw_label_CrossEntropyLoss
    else:
        raise NotImplementedError(
            f"Unknown loss function: {type(loss_func)}."
        )

    S = []
    for pred_n, y_n in zip(
        predictions.split(1), labels.split(1)
    ):
        pred_n, y_n = pred_n.squeeze(0), y_n.squeeze(0)
        S_n = []
        for _ in range(mc_samples):
            y_tilde_nm = sample_label_func(pred_n)
            c_nm = c_func(pred_n, y_tilde_nm)
            S_n.append(grad(c_nm, pred_n)[0].detach())

        # concatenate over MC samples
        S_n = stack(S_n)
        S.append(S_n)

    # concatenate over data points
    S = stack(S)
    # move column dimension (MC samples) to leading
    S = S.moveaxis(1, 0)
    # incorporate normalization
    S = S / sqrt(mc_samples)

    # convert into list,
    # ith entry contains the ith sampled gradient
    return [s.squeeze(0) for s in S.split(1)]


def backpropagated_vectors_empirical(
    loss_func: Module,
    predictions: Tensor,
    labels: Tensor,
) -> List[Tensor]:
    """Compute backpropagated vectors for KFAC empirical.

    Args:
        loss_func: The loss function.
        predictions: A batch of model predictions.
        labels: A batch of labels.

    Returns:
        A list of backpropagated vectors. Each vector is
        equivalent to the gradient of the empirical risk
        which are computed during the normal backward pass.
    """
    c_func = {
        MSELoss: MSELoss_criterion,
        CrossEntropyLoss: CrossEntropyLoss_criterion,
    }[type(loss_func)]

    S = []
    for pred_n, y_n in zip(predictions, labels):
        c_n = c_func(pred_n, y_n)
        S.append(grad(c_n, pred_n)[0].detach())

    # concatenate over data points
    S = stack(S)

    # convert into list of single vector
    return [S]


==> kfs/kfac/expand_Linear.py <==
"""Kronecker factor computation for Linear layer."""

from einops import rearrange
from torch import Tensor, cat
from torch.nn import Linear

from kfs.kfac.scaffold import KFAC


def input_based_factor(
    x_in: Tensor, layer: Linear
) -> Tensor:
    """Compute the input-based Kronecker factor `A`.

    Args:
        x_in: The batched input tensor to the layer.
            Has shape `(batch_size, *, in_features)`.
        layer: The linear layer for which the Kronecker
            factor is computed.

    Returns:
        The input-based Kronecker factor `A`. Has shape
        `(in_features + 1, in_features + 1)` if the layer
        has a bias, otherwise `(in_features, in_features)`.
    """
    if layer.bias is not None:
        x_in = cat(
            [x_in, x_in.new_ones(*x_in.shape[:-1], 1)],
            dim=-1,
        )
    # treat all shared dimensions like batch dimension
    x_in = rearrange(x_in, "n ... d_in -> (n ...) d_in")
    return x_in.T @ x_in


def grad_output_based_factor(g_out: Tensor) -> Tensor:
    """Compute the gradient-based Kronecker factor `B`.

    Args:
        g_out: The batched layer output gradient tensor.
            Has shape `(batch_size, *, out_features)`.

    Returns:
        The gradient-based Kronecker factor `B`.
        Has shape `(out_features, out_features)`.
    """
    # treat all shared dimensions like batch dimension
    g_out = rearrange(g_out, "n ... d_out -> (n ...) d_out")
    num_outer_products = g_out.shape[0]
    return (g_out.T @ g_out) / num_outer_products


# install both methods in the KFAC scaffold
setting = (Linear, "expand")
KFAC.COMPUTE_INPUT_BASED_FACTOR[setting] = (
    input_based_factor
)
KFAC.COMPUTE_GRAD_OUTPUT_BASED_FACTOR[setting] = (
    grad_output_based_factor
)


==> kfs/kfac/scaffold.py <==
"""Kronecker-factored approximate curvature."""

from typing import Callable, Dict, Tuple, Type, Union

from torch import Tensor, eye
from torch.autograd import grad
from torch.nn import CrossEntropyLoss, Module, MSELoss

from kfs.basics.forward_pass import output_and_intermediates
from kfs.basics.reduction_factors import (
    get_reduction_factor,
)
from kfs.kfac.backpropagated_vectors import (
    compute_backpropagated_vectors,
)


class KFAC:
    """Class for computing the KFAC approximation.

    Note:
        This class defines a scaffold for computing KFAC.
        We will develop and register the
        functionality to support many different flavours
        in the following chapters. Import this class via
        `from kfs.kfac import KFAC` to use it with full
        functionality.

    Attributes:
        COMPUTE_INPUT_BASED_FACTOR: A dictionary that maps
            layer types and KFAC flavours to functions that
            compute the input-based Kronecker factor.
        COMPUTE_GRAD_OUTPUT_BASED_FACTOR: A dictionary that
            maps layer types and KFAC flavours to functions
            that compute the gradient-based Kronecker factor.
    """

    COMPUTE_INPUT_BASED_FACTOR: Dict[
        Tuple[Type[Module], str],
        Callable[[Tensor, Module], Tensor],
    ] = {}
    COMPUTE_GRAD_OUTPUT_BASED_FACTOR: Dict[
        Tuple[Type[Module], str], Callable[[Tensor], Tensor]
    ] = {}

    @classmethod
    def compute(
        cls,
        model: Module,
        loss_func: Union[MSELoss, CrossEntropyLoss],
        data: Tuple[Tensor, Tensor],
        fisher_type: str,
        kfac_approx: str = "expand",
    ) -> Dict[str, Tuple[Tensor, Tensor]]:
        """Compute KFAC for all supported layers.

        Args:
            model: The model whose KFAC factors are computed.
            loss_func: The loss function.
            data: A batch of inputs and labels.
            fisher_type: The type of Fisher approximation.
            kfac_approx: The type of KFAC approximation, i.e.
                how weight-shared axes are handled. Defaults
                to 'expand'. This argument can be ignored in
                the absence of weight sharing.

        Returns:
            A dictionary whose keys are the layer names and
            whose values are tuples of the input-based and
            grad-output-based Kronecker factors of KFAC.
        """
        # determine layers that support the KFAC computation
        supported = {
            mod
            for mod, approx in cls.COMPUTE_INPUT_BASED_FACTOR
            if approx == kfac_approx
        }

        layers = {  # find supported layers
            name: mod
            for name, mod in model.named_modules()
            if isinstance(mod, tuple(supported))
        }
        As: Dict[str, Tensor] = {}  # input-based factors
        Bs: Dict[str, Tensor] = (
            {}
        )  # grad-output based factors

        # forward pass, storing layer inputs and outputs
        X, y = data
        (
            prediction,
            intermediates,
        ) = output_and_intermediates(
            model, X, layers.keys()
        )

        # compute input-based Kronecker factors
        for name, layer in layers.items():
            compute_A = cls.COMPUTE_INPUT_BASED_FACTOR[
                (type(layer), kfac_approx)
            ]
            inputs = intermediates.pop(f"{name}_in")
            As[name] = compute_A(inputs, layer)

        # factor in loss reduction
        R = get_reduction_factor(loss_func, y)
        for A in As.values():
            A.mul_(R)

        # generate vectors to be backpropagated
        backpropagated_vectors = (
            compute_backpropagated_vectors(
                loss_func, fisher_type, prediction, y
            )
        )
        layer_outputs = [
            intermediates.pop(f"{name}_out")
            for name in layers
        ]

        for v in backpropagated_vectors:
            grad_outputs = grad(
                prediction,
                layer_outputs,
                grad_outputs=v,
                retain_graph=True,
            )

            for (name, layer), g_out in zip(
                layers.items(), grad_outputs
            ):
                # compute grad-output based Kronecker factor
                compute_B = (
                    cls.COMPUTE_GRAD_OUTPUT_BASED_FACTOR[
                        (type(layer), kfac_approx)
                    ]
                )
                B = compute_B(g_out)
                Bs[name] = (
                    B if name not in Bs else B + Bs[name]
                )

        # if there were no backpropagated vectors, set B=I
        if not backpropagated_vectors:
            for name, layer in layers.items():
                W = layer.weight
                # This holds for the layers of this tutorial,
                # but may not hold in general!
                dim_B = W.shape[0]
                Bs[name] = eye(
                    dim_B, device=W.device, dtype=W.dtype
                )

        return {
            name: (As[name], Bs[name]) for name in layers
        }


==> kfs/kfac_tests/deep_linear_regression.py <==
"""Test KFAC for square loss with a deep MLP."""

from itertools import product

from torch import kron, manual_seed, rand
from torch.nn import MSELoss

from kfs.basics.ggns import vec_ggn
from kfs.kfac import KFAC
from kfs.kfac_tests.deep_linear_net import (
    create_deep_linear_net,
)
from kfs.utils import report_nonclose

# allow testing different depths and reductions
depths = [3]
reductions = ["mean", "sum"]
sequence_lengths = [
    1,  # no weight sharing
    5,  # Note: weight sharing is not discussed yet
    # in the tutorial, but already tested here
]

batch_size = 6
D_in, D_hidden, D_out = 4, 3, 2

combinations = list(
    product(depths, sequence_lengths, reductions)
)

for idx, (L, S, reduction) in enumerate(
    combinations, start=1
):
    print(
        f"{idx}/{len(combinations)} Testing L={L},"
        + "f S={S}, reduction={reduction}"
    )
    loss_func = MSELoss(reduction=reduction).double()

    # use double-precision for exact comparison
    manual_seed(0)
    if S == 1:
        X = rand(batch_size, D_in).double()
        y = rand(batch_size, D_out).double()
    else:
        X = rand(batch_size, S, D_in).double()
        y = rand(batch_size, S, D_out).double()

    # set up the MLP
    manual_seed(1)
    dims = [D_in] + (L - 1) * [D_hidden] + [D_out]
    model = create_deep_linear_net(dims).double()

    # compute GGN with autodiff
    output = model(X)
    loss = loss_func(output, y)
    params = list(model.parameters())
    rvec_ggn = [
        vec_ggn(loss, p, output, "rvec") for p in params
    ]
    cvec_ggn = [
        vec_ggn(loss, p, output, "cvec") for p in params
    ]

    # compute KFAC type-2 and compare
    kfac = KFAC.compute(model, loss_func, (X, y), "type-2")
    assert len(rvec_ggn) == len(cvec_ggn) == L
    for (A, B), G_cvec, G_rvec in zip(
        kfac.values(), cvec_ggn, rvec_ggn
    ):
        report_nonclose(G_rvec, kron(B, A))
        report_nonclose(G_cvec, kron(A, B))

    # compute KFAC-MC with large number of samples and compare
    kfac = KFAC.compute(
        model, loss_func, (X, y), "mc=25_000"
    )
    assert len(kfac) == len(rvec_ggn) == len(cvec_ggn) == L
    assert len(rvec_ggn) == len(cvec_ggn) == L
    tols = {"atol": 5e-4, "rtol": 5e-2}
    for (A, B), G_cvec, G_rvec in zip(
        kfac.values(), cvec_ggn, rvec_ggn
    ):
        report_nonclose(G_rvec, kron(B, A), **tols)
        report_nonclose(G_cvec, kron(A, B), **tols)


==> kfs/kfac_tests/mlp_batch_size_1.py <==
"""Test KFAC on an MLP with batch size 1."""

from collections import OrderedDict
from itertools import product

from torch import kron, manual_seed, rand, randint
from torch.nn import (
    CrossEntropyLoss,
    Linear,
    MSELoss,
    ReLU,
    Sequential,
    Sigmoid,
    Tanh,
)

from kfs.basics.emp_fishers import vec_empfisher
from kfs.basics.ggns import vec_ggn
from kfs.kfac import KFAC
from kfs.utils import report_nonclose

# allow testing different depths, loss & activation functions
depths = [3]
activations = [Tanh, Sigmoid, ReLU]
loss_funcs = [MSELoss, CrossEntropyLoss]
reductions = ["mean", "sum"]

# architecture and data set specifications
D_in, D_hidden, D_out = 5, 4, 2
batch_size = 1
manual_seed(0)
X = rand(batch_size, D_in).double()
# classification and regression labels
ys = {
    MSELoss: rand(batch_size, D_out).double(),
    CrossEntropyLoss: randint(
        low=0, high=D_out, size=(batch_size,)
    ),
}

combinations = list(
    product(depths, activations, loss_funcs, reductions)
)
# loop over all settings and test KFAC equivalences
for idx, (L, phi, c, reduction) in enumerate(
    combinations, start=1
):
    print(
        f"{idx}/{len(combinations)} Testing L={L},"
        + f" phi={phi.__name__}, c={c.__name__},"
        + f" reduction={reduction}"
    )
    loss_func = c(reduction=reduction).double()
    y = ys[c]

    # set up the MLP
    manual_seed(1)
    layers = OrderedDict()
    dims = [D_in] + (L - 1) * [D_hidden] + [D_out]
    for i in range(L):
        layers[f"linear{i}"] = Linear(
            dims[i], dims[i + 1], bias=False
        )
        layers[f"activation{i}"] = phi()
    model = Sequential(layers).double()

    # compute GGN with autodiff
    output = model(X)
    loss = loss_func(output, y)
    params = list(model.parameters())
    rvec_ggn = [
        vec_ggn(loss, p, output, "rvec") for p in params
    ]
    cvec_ggn = [
        vec_ggn(loss, p, output, "cvec") for p in params
    ]

    # compute KFAC-type-II and compare
    kfac = KFAC.compute(model, loss_func, (X, y), "type-2")
    assert len(kfac) == len(rvec_ggn) == len(cvec_ggn) == L
    for (A, B), G_cvec, G_rvec in zip(
        kfac.values(), cvec_ggn, rvec_ggn
    ):
        report_nonclose(G_cvec, kron(A, B))
        report_nonclose(G_rvec, kron(B, A))

    # compute KFAC-MC with large number of samples and compare
    kfac = KFAC.compute(
        model, loss_func, (X, y), "mc=25_000"
    )
    assert len(kfac) == len(rvec_ggn) == len(cvec_ggn) == L
    tols = {"atol": 5e-4, "rtol": 5e-2}
    for (A, B), G_cvec, G_rvec in zip(
        kfac.values(), cvec_ggn, rvec_ggn
    ):
        report_nonclose(G_cvec, kron(A, B), **tols)
        report_nonclose(G_rvec, kron(B, A), **tols)

    # compute the EF
    rvec_ef = [
        vec_empfisher(
            model, loss_func, X, y, (p, p), vec="rvec"
        )
        for p in params
    ]
    cvec_ef = [
        vec_empfisher(
            model, loss_func, X, y, (p, p), vec="cvec"
        )
        for p in params
    ]

    # compute KFAC-empirical and compare
    kfac = KFAC.compute(
        model, loss_func, (X, y), "empirical"
    )
    assert len(kfac) == len(rvec_ef) == len(cvec_ef) == L
    for (A, B), e_cvec, e_rvec in zip(
        kfac.values(), cvec_ef, rvec_ef
    ):
        report_nonclose(e_cvec, kron(A, B))
        report_nonclose(e_rvec, kron(B, A))

